Parallel Emergence of Rigidity and Collective Motion in a Family of Simulated Glass-Forming Polymer Fluids

The emergence of the solid state in glass-forming materials upon cooling is accompanied by changes in both thermodynamic and viscoelastic properties and by a precipitous drop in fluidity. Here, we investigate changes in basic elastic properties upon cooling in a family of simulated polymer fluids, as characterized by a number of stiffness measures. We show that $\tau_{\alpha}$ can be expressed quantitatively both in terms of measures of the material ``stiffness'', $G_p$ and $\langle u^2 \rangle$, and the extent $L$ of cooperative particle exchange motion in the form of strings, establishing a direct relation between the growth of emergent elasticity and collective motion. Moreover, the macroscopic stiffness parameters, $G_p$, $B$, and $f_{s, q^*}$, can all be expressed quantitatively in terms of the molecular scale stiffness parameter, $k_{\mathrm{B}}T / \langle u^2 \rangle$ with $k_{\mathrm{B}}$ being Boltzmann's constant, and we discuss the thermodynamic scaling of these properties. We also find that $G_p$ is related to the cohesive energy density $\Pi_{\mathrm{CED}}$, pointing to the critical importance of attractive interactions in the elasticity and dynamics of glass-forming liquids. Finally, we discuss fluctuations in the local stiffness parameter as a quantitative measure of elastic heterogeneity and their significance for understanding both the linear and nonlinear elastic properties of glassy materials.

==> Run.py <==
import sys, os, glob
from datetime import datetime
from subprocess import call

#====save current time
tnow = datetime.now()

f = open('Date_Trace.dat', 'a')
f.write('{}\n'.format(tnow))
f.close()

#====locate latex file
List = sorted(glob.glob('*.tex'))
if len(List)==1:
	Fname = List[0].split('.')[0]
else:
	print('More than one tex file! Check.', List)
	sys.exit(0)

#====run latex
call('latex {}.tex'.format(Fname), shell=True)

call('bibtex {}.aux'.format(Fname), shell=True)

call('latex {}.tex'.format(Fname), shell=True)
call('latex {}.tex'.format(Fname), shell=True)

call('dvipdf {}.dvi'.format(Fname), shell=True)

call('open {}.pdf'.format(Fname), shell=True)

#====delete files
List = ['aux', 'bbl', 'blg', 'dvi', 'log']
#for f in List:
#	call('rm -rf *.{}'.format(f), shell=True)

#call('rm -rf acs-* Notes.*', shell=True)

